Near-Chandrasekhar-Mass Type Ia Supernovae from the Double-Degenerate Channel

Recent observational evidence has demonstrated that white dwarf (WD) mergers are a highly efficient mechanism for mass accretion onto WDs in the galaxy. In this paper, we show that WD mergers naturally produce highly-magnetized, uniformly-rotating WDs, including a substantial population within a narrow mass range close to the Chandrasekhar mass ($M_{\rm Ch}$). These near-$M_{\rm Ch}$ WD mergers subsequently undergo rapid spin up and compression on a $\sim 10^2$ yr timescale, either leading to central ignition and a normal SN Ia via the DDT mechanism, or alternatively to a failed detonation and SN Iax through pure deflagration. The resulting SNe Ia and SNe Iax will have spectra, light curves, polarimetry, and nucleosynthetic yields similar to those predicted to arise through the canonical near-$M_{\rm Ch}$ single degenerate (SD) channel, but with a $t^{-1}$ delay time distribution characteristic of the double-degenerate (DD) channel. Furthermore, in contrast to the SD channel, WD merger near-$M_{\rm Ch}$ SNe Ia and SNe Iax will not produce observable companion signatures. We discuss a range of implications of these findings, from SNe Ia explosion mechanisms, to galactic nucleosynthesis of iron peak elements including manganese.

==> anc/tab1.txt <==
Title: Near-Chandrasekhar-Mass Type Ia Supernovae from the Double-Degenerate Channel
Authors: Sudarshan Neopane, Khanak Bhargava, Robert Fisher, Mckenzie Ferrari, Shin’ichirou Yoshida, Silvia Toonen, Eduardo Bravo
Table: DDT  stable  mean  nucleosynthetic  yields  in  solar  masses.
================================================================================
Description of file: tab1.txt
--------------------------------------------------------------------------------
   Columns Format Units   Label      Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---       Isotope    Name of the isotope in network
   7- 14 E8.2   solMass   Abundance  DDT stable mean nucleosynthesis yield for zero metallicity
   19- 26 E8.2  solMass   Abundance  DDT stable mean nucleosynthesis yield for solar metallicity
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------
fe56  9.98e-01    9.60e-01 
ni64  9.72e-19    2.41e-18 
mg26  9.57e-09    6.99e-09 
o16   9.33e-04    1.04e-03 
he4   9.21e-03    8.09e-03 
mn55  9.19e-03    1.02e-02 
ti47  9.13e-07    9.93e-07 
s36   8.87e-13    8.39e-11 
zn66  8.67e-05    1.17e-04 
ge73  8.62e-10    3.22e-10 
si30  8.23e-06    4.68e-06 
fe54  7.79e-02    8.52e-02 
mg24  7.78e-05    1.55e-05 
si28  7.76e-03    7.95e-03 
c13   7.30e-10    1.70e-11 
ni61  7.18e-04    7.90e-04 
ne22  6.76e-11    1.91e-11 
zr90  6.41e-16    8.28e-16 
sr87  6.35e-15    6.07e-15 
kr82  6.30e-12    4.24e-12 
ti48  6.29e-05    5.55e-05 
ga71  5.99e-09    5.15e-09 
mg25  5.93e-08    3.03e-09 
fe58  5.82e-12    2.01e-11 
ti46  5.73e-07    2.87e-07 
kr78  5.72e-10    5.59e-10 
ar38  5.69e-07    1.60e-05 
li7   5.37e-23    4.69e-26 
br79  5.31e-12    1.23e-13 
cu65  5.22e-06    5.69e-06 
ca46  5.20e-24    5.60e-15 
ar40  5.19e-13    5.37e-12 
ti49  5.09e-07    2.67e-06 
b10   5.05e-25    4.78e-27 
s32   4.93e-03    4.80e-03 
cu63  4.70e-05    6.58e-06 
sr88  4.68e-15    4.91e-15 
ni62  4.61e-03    6.42e-03 
ge72  4.47e-08    9.67e-09 
fe57  4.24e-02    4.72e-02 
kr84  4.23e-27    2.93e-25 
rb85  4.06e-16    3.04e-16 
cl37  3.97e-08    6.62e-07 
s34   3.93e-06    2.64e-05 
zn67  3.92e-07    9.34e-08 
ca43  3.90e-07    4.02e-07 
cr50  3.88e-05    4.74e-05 
k41   3.73e-08    2.01e-07 
ti50  3.73e-17    1.34e-12 
se80  3.59e-27    5.02e-27 
sr86  3.55e-15    1.92e-16 
ge74  3.54e-27    9.13e-24 
y89   3.33e-16    4.22e-16 
se74  3.28e-08    3.42e-08 
be9   3.26e-16    2.04e-16 
n14   3.26e-11    1.12e-11 
ca42  3.25e-08    5.35e-07 
h1    3.00e-08    5.93e-12 
kr80  2.96e-11    2.41e-11 
c12   2.85e-06    3.53e-06 
kr86  2.80e-24    2.69e-24 
li6   2.79e-26    2.59e-29 
zn64  2.77e-04    8.66e-05 
b11   2.74e-14    3.32e-16 
h2    2.72e-23    3.44e-28 
ca48  2.61e-27    8.81e-21 
s33   2.59e-07    3.62e-06 
cr53  2.31e-04    3.07e-04 
ge70  2.31e-06    2.84e-06 
se82  2.31e-25    2.66e-25 
as75  2.09e-10    1.88e-10 
se78  2.09e-27    3.45e-23 
f19   2.06e-13    1.94e-13 
zn68  2.04e-06    1.35e-07 
zn70  2.03e-26    7.33e-26 
ga69  2.01e-08    1.45e-08 
o17   2.01e-12    8.65e-13 
ni58  1.98e-01    2.26e-01 
si29  1.97e-06    3.84e-06 
v50   1.90e-12    2.27e-11 
na23  1.82e-09    8.83e-10 
p31   1.81e-06    3.47e-06 
n15   1.79e-09    1.75e-12 
ni60  1.78e-02    1.45e-02 
he3   1.74e-18    4.11e-22 
ne21  1.74e-10    8.61e-12 
ne20  1.72e-07    9.00e-08 
cr54  1.70e-14    1.58e-12 
k39   1.70e-06    4.23e-06 
se76  1.70e-09    2.14e-10 
sc45  1.62e-08    1.67e-08 
k40   1.48e-11    3.62e-10 
co59  1.45e-03    1.54e-03 
ge76  1.45e-26    1.69e-26 
cl35  1.43e-06    2.96e-06 
kr83  1.37e-13    1.17e-13 
ca40  1.32e-03    1.18e-03 
cr52  1.26e-03    1.19e-03 
al27  1.22e-07    6.79e-07 
ar36  1.22e-03    1.12e-03 
zr91  1.22e-16    1.78e-17 
rb87  1.20e-28    1.20e-28 
br81  1.14e-13    5.65e-14 
se77  1.12e-10    4.77e-11 
v51   1.12e-05    1.59e-05 
sr84  1.11e-13    1.18e-13 
ca44  1.10e-05    8.67e-06 
o18   1.09e-15    1.39e-16 
ag107 0.00e+00    0.00e+00 
ag109 0.00e+00    0.00e+00 
au197 0.00e+00    0.00e+00 
ba130 0.00e+00    0.00e+00 
ba132 0.00e+00    0.00e+00 
ba134 0.00e+00    0.00e+00 
ba135 0.00e+00    0.00e+00 
ba136 0.00e+00    0.00e+00 
ba137 0.00e+00    0.00e+00 
ba138 0.00e+00    0.00e+00 
bi209 0.00e+00    0.00e+00 
cd106 0.00e+00    0.00e+00 
cd108 0.00e+00    0.00e+00 
cd110 0.00e+00    0.00e+00 
cd111 0.00e+00    0.00e+00 
cd112 0.00e+00    0.00e+00 
cd113 0.00e+00    0.00e+00 
cd114 0.00e+00    0.00e+00 
cd116 0.00e+00    0.00e+00 
ce136 0.00e+00    0.00e+00 
ce138 0.00e+00    0.00e+00 
ce140 0.00e+00    0.00e+00 
ce142 0.00e+00    0.00e+00 
cs133 0.00e+00    0.00e+00 
dy156 0.00e+00    0.00e+00 
dy158 0.00e+00    0.00e+00 
dy160 0.00e+00    0.00e+00 
dy161 0.00e+00    0.00e+00 
dy162 0.00e+00    0.00e+00 
dy163 0.00e+00    0.00e+00 
dy164 0.00e+00    0.00e+00 
er162 0.00e+00    0.00e+00 
er164 0.00e+00    0.00e+00 
er166 0.00e+00    0.00e+00 
er167 0.00e+00    0.00e+00 
er168 0.00e+00    0.00e+00 
er170 0.00e+00    0.00e+00 
eu151 0.00e+00    0.00e+00 
eu153 0.00e+00    0.00e+00 
gd152 0.00e+00    0.00e+00 
gd154 0.00e+00    0.00e+00 
gd155 0.00e+00    0.00e+00 
gd156 0.00e+00    0.00e+00 
gd157 0.00e+00    0.00e+00 
gd158 0.00e+00    0.00e+00 
gd160 0.00e+00    0.00e+00 
hf174 0.00e+00    0.00e+00 
hf176 0.00e+00    0.00e+00 
hf177 0.00e+00    0.00e+00 
hf178 0.00e+00    0.00e+00 
hf179 0.00e+00    0.00e+00 
hf180 0.00e+00    0.00e+00 
hg196 0.00e+00    0.00e+00 
hg198 0.00e+00    0.00e+00 
hg199 0.00e+00    0.00e+00 
hg200 0.00e+00    0.00e+00 
hg201 0.00e+00    0.00e+00 
hg202 0.00e+00    0.00e+00 
hg204 0.00e+00    0.00e+00 
ho165 0.00e+00    0.00e+00 
i127  0.00e+00    0.00e+00 
in113 0.00e+00    0.00e+00 
in115 0.00e+00    0.00e+00 
ir191 0.00e+00    0.00e+00 
ir193 0.00e+00    0.00e+00 
la138 0.00e+00    0.00e+00 
la139 0.00e+00    0.00e+00 
lu175 0.00e+00    0.00e+00 
lu176 0.00e+00    0.00e+00 
mo100 0.00e+00    0.00e+00 
mo92  0.00e+00    0.00e+00 
mo94  0.00e+00    0.00e+00 
mo95  0.00e+00    0.00e+00 
mo96  0.00e+00    0.00e+00 
mo97  0.00e+00    0.00e+00 
mo98  0.00e+00    0.00e+00 
nb93  0.00e+00    0.00e+00 
nd142 0.00e+00    0.00e+00 
nd143 0.00e+00    0.00e+00 
nd144 0.00e+00    0.00e+00 
nd145 0.00e+00    0.00e+00 
nd146 0.00e+00    0.00e+00 
nd148 0.00e+00    0.00e+00 
nd150 0.00e+00    0.00e+00 
os184 0.00e+00    0.00e+00 
os186 0.00e+00    0.00e+00 
os187 0.00e+00    0.00e+00 
os188 0.00e+00    0.00e+00 
os189 0.00e+00    0.00e+00 
os190 0.00e+00    0.00e+00 
os192 0.00e+00    0.00e+00 
pb204 0.00e+00    0.00e+00 
pb206 0.00e+00    0.00e+00 
pb207 0.00e+00    0.00e+00 
pb208 0.00e+00    0.00e+00 
pd102 0.00e+00    0.00e+00 
pd104 0.00e+00    0.00e+00 
pd105 0.00e+00    0.00e+00 
pd106 0.00e+00    0.00e+00 
pd108 0.00e+00    0.00e+00 
pd110 0.00e+00    0.00e+00 
pr141 0.00e+00    0.00e+00 
pt190 0.00e+00    0.00e+00 
pt192 0.00e+00    0.00e+00 
pt194 0.00e+00    0.00e+00 
pt195 0.00e+00    0.00e+00 
pt196 0.00e+00    0.00e+00 
pt198 0.00e+00    0.00e+00 
re185 0.00e+00    0.00e+00 
re187 0.00e+00    0.00e+00 
rh103 0.00e+00    0.00e+00 
ru100 0.00e+00    0.00e+00 
ru101 0.00e+00    0.00e+00 
ru102 0.00e+00    0.00e+00 
ru104 0.00e+00    0.00e+00 
ru96  0.00e+00    0.00e+00 
ru98  0.00e+00    0.00e+00 
ru99  0.00e+00    0.00e+00 
sb121 0.00e+00    0.00e+00 
sb123 0.00e+00    0.00e+00 
sm144 0.00e+00    0.00e+00 
sm147 0.00e+00    0.00e+00 
sm148 0.00e+00    0.00e+00 
sm149 0.00e+00    0.00e+00 
sm150 0.00e+00    0.00e+00 
sm152 0.00e+00    0.00e+00 
sm154 0.00e+00    0.00e+00 
sn112 0.00e+00    0.00e+00 
sn114 0.00e+00    0.00e+00 
sn115 0.00e+00    0.00e+00 
sn116 0.00e+00    0.00e+00 
sn117 0.00e+00    0.00e+00 
sn118 0.00e+00    0.00e+00 
sn119 0.00e+00    0.00e+00 
sn120 0.00e+00    0.00e+00 
sn122 0.00e+00    0.00e+00 
sn124 0.00e+00    0.00e+00 
ta180 0.00e+00    0.00e+00 
ta181 0.00e+00    0.00e+00 
tb159 0.00e+00    0.00e+00 
te120 0.00e+00    0.00e+00 
te122 0.00e+00    0.00e+00 
te123 0.00e+00    0.00e+00 
te124 0.00e+00    0.00e+00 
te125 0.00e+00    0.00e+00 
te126 0.00e+00    0.00e+00 
te128 0.00e+00    0.00e+00 
te130 0.00e+00    0.00e+00 
th232 0.00e+00    0.00e+00 
tl203 0.00e+00    0.00e+00 
tl205 0.00e+00    0.00e+00 
tm169 0.00e+00    0.00e+00 
u235  0.00e+00    0.00e+00 
u238  0.00e+00    0.00e+00 
w180  0.00e+00    0.00e+00 
w182  0.00e+00    0.00e+00 
w183  0.00e+00    0.00e+00 
w184  0.00e+00    0.00e+00 
w186  0.00e+00    0.00e+00 
xe124 0.00e+00    0.00e+00 
xe126 0.00e+00    0.00e+00 
xe128 0.00e+00    0.00e+00 
xe129 0.00e+00    0.00e+00 
xe130 0.00e+00    0.00e+00 
xe131 0.00e+00    0.00e+00 
xe132 0.00e+00    0.00e+00 
xe134 0.00e+00    0.00e+00 
xe136 0.00e+00    0.00e+00 
yb168 0.00e+00    0.00e+00 
yb170 0.00e+00    0.00e+00 
yb171 0.00e+00    0.00e+00 
yb172 0.00e+00    0.00e+00 
yb173 0.00e+00    0.00e+00 
yb174 0.00e+00    0.00e+00 
yb176 0.00e+00    0.00e+00 
zr92  0.00e+00    0.00e+00 
zr94  0.00e+00    0.00e+00 
zr96  0.00e+00    0.00e+00 


==> anc/tab2.txt <==
Title: Near-Chandrasekhar-Mass Type Ia Supernovae from the Double-Degenerate Channel
Authors: Sudarshan Neopane, Khanak Bhargava, Robert Fisher, Mckenzie Ferrari, Shin’ichirou Yoshida, Silvia Toonen, Eduardo Bravo
Table: DDT  frozen-out  mean  nucleosynthetic  yields  in  solar  masses.
================================================================================ 
Description of file: tab2.txt
-------------------------------------------------------------------------------- 
   Columns Format Units   Label      Explanations
-------------------------------------------------------------------------------- 
   1-  4 A4     ---       Isotope    Name of the isotope in network
   6- 13 E8.2  solMass   Abundance  DDT frozen-out mean nucleosynthetic yields for zero metallicity
   17-24 E8.2  solMass   Abundance  DDT frozen-out mean nucleosynthetic yields for solar metallicity
-------------------------------------------------------------------------------- 
-------------------------------------------------------------------------------- 
ni56 9.98e-01   9.60e-01 
mg25 9.97e-09   3.02e-09 
s28  9.97e-20   3.86e-29 
zn72 9.92e-29   9.92e-29 
fe60 9.87e-23   1.68e-20 
ca45 9.83e-20   6.04e-14 
zn64 9.83e-08   1.06e-07 
cr46 9.82e-10   2.21e-13 
zn71 9.78e-29   9.78e-29 
ne21 9.74e-12   8.27e-12 
ni64 9.72e-19   2.41e-18 
sc41 9.67e-11   1.98e-14 
mn58 9.59e-28   2.81e-25 
s31  9.57e-07   5.44e-08 
cu69 9.51e-29   9.51e-29 
kr69 9.51e-29   9.51e-29 
si32 9.46e-19   1.19e-13 
f18  9.42e-16   1.37e-16 
br68 9.37e-29   9.37e-29 
cu68 9.37e-29   9.55e-29 
br69 9.35e-17   1.02e-21 
kr71 9.34e-20   4.07e-25 
sr77 9.34e-11   3.81e-11 
mg28 9.33e-27   1.16e-18 
o16  9.33e-04   1.04e-03 
sc42 9.30e-10   1.32e-09 
ni67 9.23e-29   9.23e-29 
he4  9.21e-03   8.09e-03 
f19  9.19e-15   8.60e-15 
ar32 9.12e-25   4.41e-29 
ca39 9.08e-08   6.01e-08 
co55 9.04e-03   1.00e-02 
y86  9.01e-22   1.60e-21 
co65 8.96e-29   8.96e-29 
y84  8.94e-17   9.75e-17 
neut 8.93e-33   8.71e-33 
co61 8.91e-17   1.52e-16 
n14  8.88e-12   1.11e-11 
s36  8.87e-13   8.39e-11 
co64 8.82e-29   8.82e-29 
ni63 8.78e-17   1.69e-16 
co57 8.77e-05   1.04e-04 
se75 8.75e-17   1.36e-16 
ge72 8.72e-20   3.51e-19 
ni55 8.69e-09   3.53e-10 
cu56 8.68e-30   8.71e-30 
fe63 8.68e-29   8.68e-29 
ge66 8.66e-05   1.17e-04 
v47  8.66e-07   9.44e-07 
sr74 8.62e-21   7.13e-25 
p31  8.58e-07   3.42e-06 
mn61 8.40e-29   8.40e-29 
as68 8.39e-08   5.30e-09 
se77 8.37e-23   1.22e-22 
v52  8.32e-19   3.10e-15 
as77 8.28e-27   1.09e-26 
mn60 8.27e-29   8.27e-29 
cu60 8.22e-05   6.92e-05 
nb84 8.03e-18   3.04e-20 
cr58 7.99e-29   7.99e-29 
co63 7.97e-27   3.45e-26 
kr73 7.94e-10   2.69e-10 
zn66 7.93e-13   1.26e-12 
ga67 7.90e-11   1.17e-10 
cr57 7.85e-29   7.87e-29 
zn57 7.85e-29   7.85e-29 
sr83 7.81e-18   7.86e-18 
fe54 7.79e-02   8.52e-02 
mg24 7.78e-05   1.55e-05 
si28 7.76e-03   7.95e-03 
rb75 7.70e-11   7.44e-13 
p33  7.68e-13   4.25e-10 
v55  7.58e-29   8.30e-29 
y77  7.55e-25   1.06e-28 
ar39 7.53e-13   4.60e-11 
si29 7.47e-07   3.84e-06 
v54  7.44e-29   1.34e-25 
ti53 7.30e-29   7.36e-29 
n13  7.29e-10   1.66e-11 
ni62 7.18e-10   1.02e-09 
ni52 7.17e-29   7.16e-29 
br75 7.14e-13   1.07e-12 
ni51 7.09e-21   7.03e-29 
zn61 7.07e-04   7.77e-04 
nb83 7.06e-15   1.74e-17 
si27 7.05e-08   7.72e-09 
sc51 7.03e-29   7.08e-29 
ar41 6.96e-23   2.58e-18 
ge67 6.91e-08   9.16e-08 
sc50 6.89e-29   3.48e-25 
br74 6.86e-11   7.34e-11 
br73 6.81e-11   5.26e-11 
al24 6.75e-14   5.55e-24 
k49  6.75e-29   6.75e-29 
mg26 6.70e-12   6.94e-09 
fe48 6.66e-29   6.61e-29 
k48  6.61e-29   6.61e-29 
ar34 6.57e-07   2.03e-11 
br79 6.55e-24   1.22e-23 
nb87 6.55e-16   6.45e-16 
ni66 6.54e-27   1.58e-26 
s38  6.53e-27   2.50e-24 
kr83 6.52e-28   4.55e-26 
br81 6.50e-26   9.30e-26 
fe47 6.48e-29   6.48e-29 
k44  6.46e-28   6.65e-21 
mg27 6.42e-22   6.79e-15 
ca36 6.39e-24   4.96e-29 
ar46 6.34e-29   6.34e-29 
mn46 6.34e-29   6.34e-29 
cr48 6.29e-05   5.55e-05 
ti42 6.24e-13   1.94e-18 
ar42 6.23e-27   7.27e-20 
sr80 6.22e-12   9.34e-12 
cl45 6.20e-29   6.20e-29 
fe57 6.19e-10   1.32e-09 
cu65 6.16e-17   1.17e-16 
zn59 6.15e-08   4.24e-13 
cl44 6.06e-29   6.06e-29 
cr44 6.06e-29   6.06e-29 
zr82 6.02e-12   4.04e-12 
mg21 5.97e-23   4.00e-27 
se72 5.97e-09   9.43e-09 
mo90 5.92e-16   8.25e-16 
p27  5.91e-14   1.15e-24 
p30  5.85e-06   3.38e-08 
fe58 5.82e-12   2.01e-11 
s42  5.79e-29   5.79e-29 
rb74 5.75e-23   7.47e-26 
cl40 5.74e-27   9.45e-27 
mo85 5.74e-17   4.72e-21 
as74 5.71e-26   2.19e-24 
sr79 5.71e-13   8.71e-14 
mo87 5.69e-15   5.42e-15 
p28  5.69e-14   7.43e-23 
sr78 5.66e-10   5.53e-10 
s41  5.65e-29   5.65e-29 
y75  5.61e-29   5.60e-29 
zr81 5.53e-14   2.34e-16 
v43  5.52e-30   5.53e-30 
ar44 5.51e-28   7.26e-28 
rb82 5.51e-21   4.08e-21 
cl33 5.48e-08   5.67e-11 
rb78 5.47e-12   5.44e-12 
y81  5.45e-14   5.07e-14 
fe56 5.38e-05   7.85e-05 
be7  5.37e-23   4.52e-26 
s39  5.37e-29   5.37e-29 
y85  5.36e-19   9.44e-19 
ti46 5.34e-07   2.87e-07 
fe61 5.33e-28   6.44e-28 
cr45 5.28e-27   8.90e-29 
ga65 5.28e-07   5.97e-07 
al29 5.25e-18   3.12e-14 
p38  5.24e-29   5.24e-29 
cr56 5.23e-25   2.21e-22 
ca46 5.20e-24   5.60e-15 
ar40 5.19e-13   5.37e-12 
al27 5.13e-08   6.71e-07 
ge71 5.13e-17   8.15e-17 
mn56 5.13e-16   2.75e-15 
cr49 5.08e-07   2.67e-06 
b10  5.05e-25   4.78e-27 
v51  5.02e-13   8.54e-11 
p36  4.96e-29   4.96e-29 
as76 4.95e-28   3.08e-27 
al25 4.94e-08   6.72e-12 
s32  4.93e-03   4.80e-03 
al26 4.89e-09   5.50e-11 
tc90 4.89e-17   3.02e-18 
zr80 4.85e-12   6.93e-16 
mg22 4.84e-11   2.15e-18 
mn48 4.82e-12   1.30e-14 
ti47 4.77e-10   4.49e-09 
sc40 4.74e-17   6.73e-20 
sr75 4.74e-22   3.90e-26 
y79  4.73e-12   3.45e-14 
ga62 4.69e-11   1.19e-12 
ge65 4.69e-06   5.09e-06 
nb90 4.69e-20   7.11e-20 
sc49 4.69e-26   4.54e-18 
cr47 4.68e-08   4.40e-08 
si26 4.68e-09   1.98e-15 
si34 4.68e-29   5.44e-28 
mo88 4.66e-15   4.90e-15 
ga64 4.65e-06   1.93e-06 
zn62 4.61e-03   6.42e-03 
v49  4.58e-10   3.65e-09 
y76  4.56e-29   4.55e-29 
si33 4.55e-29   9.32e-25 
sr81 4.54e-15   5.59e-15 
mn52 4.53e-07   5.26e-07 
zr90 4.48e-22   8.91e-22 
fe62 4.47e-26   5.18e-26 
ge63 4.43e-12   1.83e-16 
cr51 4.40e-08   8.59e-08 
se73 4.40e-13   5.12e-13 
zn63 4.38e-06   3.29e-06 
se67 4.36e-18   6.40e-22 
rb81 4.34e-18   5.59e-18 
y83  4.33e-15   4.11e-15 
al31 4.27e-29   3.25e-28 
ga63 4.26e-05   3.28e-06 
cl31 4.24e-16   4.71e-24 
ni57 4.24e-02   4.71e-02 
kr84 4.23e-27   2.93e-25 
k37  4.22e-09   3.21e-12 
s37  4.15e-24   5.21e-22 
ni53 4.14e-27   7.30e-29 
co53 4.12e-11   7.63e-15 
rb84 4.11e-28   1.25e-26 
rb85 4.10e-24   5.60e-24 
se76 4.10e-20   9.79e-20 
al30 4.07e-28   2.00e-22 
as75 4.04e-24   3.10e-23 
cu62 4.04e-07   4.80e-07 
mg29 4.00e-29   4.00e-29 
zr86 3.96e-17   6.60e-17 
ge69 3.92e-12   5.64e-12 
cr50 3.88e-05   4.74e-05 
cu66 3.88e-24   7.29e-23 
zr89 3.87e-22   5.32e-22 
v46  3.80e-08   1.45e-10 
k38  3.79e-07   1.89e-08 
kr78 3.78e-15   3.86e-15 
nb89 3.78e-18   4.97e-18 
sc43 3.76e-07   3.90e-07 
cr53 3.73e-12   7.17e-11 
ti50 3.73e-17   1.34e-12 
ca41 3.72e-08   2.01e-07 
na27 3.72e-29   3.72e-29 
b11  3.70e-17   3.27e-16 
rb79 3.66e-15   1.07e-15 
co52 3.65e-16   1.35e-19 
ga59 3.62e-29   3.63e-29 
ni61 3.61e-09   4.96e-09 
se80 3.59e-27   5.02e-27 
ga73 3.58e-27   4.34e-27 
kr70 3.58e-18   4.91e-26 
na26 3.58e-29   3.26e-27 
ar37 3.55e-08   6.58e-07 
kr72 3.55e-08   2.24e-10 
zn65 3.53e-10   4.13e-10 
o17  3.52e-14   8.65e-13 
fe59 3.50e-19   6.51e-18 
ga61 3.50e-19   6.65e-22 
se71 3.50e-09   5.09e-09 
rb83 3.45e-23   3.81e-23 
ge74 3.43e-27   9.13e-24 
mn50 3.43e-08   1.08e-10 
zr78 3.41e-26   1.07e-28 
br76 3.36e-15   5.57e-15 
f20  3.36e-11   3.27e-11 
mo84 3.33e-18   6.54e-24 
ne24 3.31e-29   9.94e-24 
zn58 3.31e-19   3.88e-25 
h3   3.29e-25   1.12e-24 
se74 3.29e-14   3.63e-14 
zr87 3.28e-18   3.40e-18 
kr74 3.27e-08   3.41e-08 
b9   3.26e-16   2.04e-16 
mo89 3.26e-16   4.17e-16 
f21  3.25e-13   3.27e-13 
mn53 3.25e-06   4.29e-06 
zn68 3.24e-19   8.02e-19 
as67 3.23e-07   1.66e-09 
br72 3.23e-09   2.36e-11 
tc89 3.23e-18   1.51e-20 
ar35 3.22e-07   2.44e-08 
nb86 3.22e-16   1.16e-16 
mo86 3.19e-15   1.05e-17 
si23 3.17e-29   3.17e-29 
ca42 3.16e-08   5.34e-07 
cu57 3.09e-10   1.89e-13 
ge70 3.07e-13   3.96e-13 
ar43 3.06e-27   5.14e-27 
ar45 3.06e-28   3.06e-28 
al22 3.05e-29   3.05e-29 
ca43 3.05e-11   5.90e-10 
ge68 3.01e-08   4.44e-08 
prot 3.00e-08   5.93e-12 
s35  2.95e-14   3.43e-10 
y87  2.86e-22   3.17e-22 
c12  2.85e-06   3.53e-06 
cu58 2.80e-04   2.22e-06 
kr86 2.80e-24   2.69e-24 
li6  2.79e-26   2.59e-29 
kr82 2.77e-23   6.17e-23 
mg20 2.76e-29   2.76e-29 
br77 2.75e-17   3.19e-17 
br78 2.75e-25   8.78e-25 
c11  2.74e-14   5.55e-18 
b8   2.72e-29   9.35e-30 
ge64 2.72e-04   8.46e-05 
h2   2.72e-23   3.44e-28 
kr80 2.67e-17   4.44e-17 
na19 2.65e-29   2.65e-29 
y82  2.58e-13   1.76e-13 
ca48 2.54e-27   8.81e-21 
ti52 2.52e-27   1.34e-22 
cl37 2.51e-11   3.41e-09 
fe49 2.49e-18   7.00e-24 
br71 2.47e-09   2.75e-11 
cl41 2.46e-28   4.58e-28 
ga71 2.46e-23   4.45e-23 
as69 2.45e-09   2.97e-09 
br80 2.45e-28   7.69e-27 
k45  2.44e-28   1.35e-23 
rb76 2.42e-10   3.80e-12 
n15  2.40e-11   4.14e-14 
sr82 2.40e-14   1.69e-14 
o14  2.37e-11   2.38e-16 
y78  2.35e-28   1.07e-28 
ne17 2.34e-29   2.34e-29 
ti41 2.33e-25   5.65e-29 
se70 2.31e-06   2.84e-06 
se82 2.31e-25   2.66e-25 
ga69 2.30e-17   3.65e-17 
na20 2.29e-20   1.17e-28 
fe53 2.28e-04   3.03e-04 
sc47 2.23e-19   1.60e-13 
s30  2.22e-06   7.15e-12 
al23 2.19e-19   3.18e-29 
ti49 2.19e-16   5.27e-12 
zn69 2.19e-28   5.56e-25 
k43  2.15e-20   1.71e-16 
na24 2.14e-19   2.52e-15 
cl32 2.11e-11   3.14e-16 
mn47 2.10e-20   2.57e-27 
as66 2.09e-14   1.04e-15 
br70 2.06e-21   5.89e-24 
cu63 2.04e-09   2.12e-09 
s33  2.04e-07   3.62e-06 
sc46 2.03e-17   9.72e-13 
zn70 2.03e-26   7.33e-26 
al28 2.02e-15   1.55e-11 
mn55 2.02e-10   5.44e-10 
cl42 2.00e-28   1.97e-28 
cu67 1.99e-26   5.56e-24 
v44  1.99e-18   9.27e-21 
f17  1.98e-12   5.19e-17 
ni58 1.98e-01   2.26e-01 
ni59 1.98e-04   2.21e-04 
sc44 1.98e-11   1.36e-10 
na25 1.97e-24   2.25e-18 
p34  1.97e-23   1.04e-16 
si24 1.97e-24   3.31e-29 
o19  1.95e-13   1.85e-13 
cl38 1.92e-21   1.85e-16 
na22 1.92e-11   1.72e-11 
se68 1.92e-06   8.50e-08 
zn67 1.92e-16   3.00e-16 
k35  1.91e-18   5.41e-26 
br82 1.90e-26   2.27e-26 
v50  1.90e-12   2.27e-11 
co62 1.88e-24   1.20e-23 
cl43 1.87e-26   2.19e-26 
co54 1.87e-09   7.94e-10 
p35  1.87e-26   3.15e-20 
se78 1.85e-27   3.45e-23 
si31 1.85e-17   1.09e-11 
y80  1.85e-11   1.48e-11 
sc45 1.83e-11   3.79e-10 
kr81 1.82e-22   2.48e-22 
rb77 1.82e-11   9.47e-12 
zr85 1.81e-16   3.02e-16 
co59 1.78e-09   2.81e-09 
ni65 1.78e-26   3.75e-25 
ga68 1.77e-15   2.70e-15 
o15  1.77e-09   1.71e-12 
se69 1.76e-08   1.15e-08 
zn60 1.76e-02   1.43e-02 
ar38 1.75e-07   1.60e-05 
ar33 1.74e-15   7.70e-23 
cr55 1.74e-21   3.55e-19 
he3  1.74e-18   4.10e-22 
si25 1.73e-17   3.45e-29 
k36  1.72e-11   1.31e-15 
k41  1.72e-12   4.21e-11 
ne20 1.72e-07   9.00e-08 
as71 1.71e-11   2.61e-11 
cr54 1.70e-14   1.58e-12 
rb73 1.70e-26   1.01e-28 
fe51 1.69e-08   5.16e-09 
mg23 1.69e-09   1.98e-10 
cu55 1.68e-29   1.68e-29 
k47  1.68e-26   2.00e-26 
c14  1.67e-19   3.23e-15 
cr52 1.67e-07   4.71e-07 
nb85 1.67e-16   9.18e-19 
p32  1.66e-13   1.03e-09 
cl34 1.65e-06   5.59e-09 
kr79 1.65e-18   8.72e-19 
mn57 1.65e-19   2.28e-18 
n12  1.65e-29   1.65e-29 
na21 1.64e-10   1.25e-14 
cu64 1.62e-14   2.03e-14 
s34  1.62e-06   2.64e-05 
k39  1.61e-06   4.17e-06 
li7  1.61e-27   1.71e-27 
fe50 1.60e-10   3.86e-15 
kr85 1.58e-28   2.06e-28 
ca49 1.57e-28   1.58e-28 
co58 1.56e-08   2.20e-08 
fe55 1.55e-04   1.83e-04 
si30 1.55e-07   4.65e-06 
ne22 1.54e-16   1.87e-12 
co51 1.52e-10   1.32e-18 
ga66 1.52e-08   2.13e-08 
ca38 1.51e-08   4.14e-13 
cl39 1.51e-26   1.45e-19 
se79 1.51e-28   3.11e-27 
ti45 1.51e-08   1.63e-08 
ga70 1.50e-25   9.09e-24 
mn54 1.50e-09   3.06e-09 
ne18 1.50e-16   7.61e-22 
o18  1.50e-19   1.26e-18 
sr84 1.50e-17   1.69e-17 
co56 1.48e-04   1.60e-04 
k40  1.48e-11   3.62e-10 
mo83 1.48e-28   1.14e-28 
ca37 1.47e-15   1.32e-22 
ne19 1.47e-15   3.40e-19 
v53  1.47e-22   3.36e-18 
ge76 1.45e-26   1.69e-26 
k46  1.45e-28   2.22e-28 
s40  1.44e-26   1.69e-26 
nb88 1.43e-17   1.53e-17 
ti48 1.43e-12   1.57e-09 
c13  1.42e-12   4.22e-13 
sc48 1.42e-24   2.62e-16 
as73 1.40e-17   1.97e-17 
zr88 1.39e-20   1.65e-20 
ti43 1.38e-08   1.21e-08 
mn59 1.37e-26   1.55e-26 
ni60 1.35e-04   1.63e-04 
as70 1.34e-09   1.69e-09 
ca47 1.34e-26   9.56e-19 
as78 1.33e-28   1.29e-28 
sr76 1.33e-09   7.66e-12 
ca40 1.32e-03   1.18e-03 
ge75 1.31e-28   1.92e-28 
kr75 1.31e-10   1.86e-10 
ca44 1.29e-14   2.01e-10 
kr76 1.29e-10   2.03e-10 
ni54 1.28e-12   2.27e-17 
ge62 1.27e-15   1.11e-21 
kr77 1.27e-13   1.20e-13 
rb80 1.27e-15   2.03e-15 
fe52 1.26e-03   1.19e-03 
na23 1.26e-10   6.86e-10 
zr83 1.26e-13   1.12e-13 
cu59 1.25e-03   1.32e-03 
mn49 1.25e-09   3.45e-12 
as65 1.24e-17   2.82e-21 
be9  1.24e-29   1.24e-29 
ne23 1.24e-27   9.19e-21 
ti51 1.23e-23   1.06e-18 
ar36 1.22e-03   1.12e-03 
p29  1.22e-06   7.81e-11 
tc91 1.22e-16   1.78e-17 
v48  1.22e-09   2.38e-09 
kr87 1.20e-28   1.20e-28 
cu61 1.18e-05   1.33e-05 
as72 1.15e-14   1.86e-14 
cl36 1.14e-10   3.73e-09 
se83 1.14e-28   1.14e-28 
v45  1.14e-09   9.54e-13 
br83 1.13e-27   1.28e-27 
ge73 1.13e-24   1.38e-23 
nb82 1.13e-28   1.13e-28 
se81 1.12e-28   1.12e-28 
cl35 1.11e-06   2.94e-06 
mn51 1.11e-05   1.58e-05 
zr84 1.11e-13   1.18e-13 
co60 1.10e-14   1.77e-14 
ti44 1.10e-05   8.67e-06 
as79 1.09e-28   1.09e-28 
zr79 1.09e-28   1.09e-28 
ga60 1.08e-29   1.09e-29 
ge78 1.07e-28   1.07e-28 
ge77 1.06e-28   1.06e-28 
p37  1.06e-26   1.22e-26 
ga72 1.03e-28   1.14e-28 
ga75 1.03e-28   1.03e-28 
s29  1.03e-16   6.42e-28 
ga74 1.02e-28   1.02e-28 
k42  1.02e-19   5.03e-15 
co50 1.01e-28   6.89e-29 

